Learning to Represent and Predict Sets with Deep Neural Networks

In this thesis, we develop various techniques for working with sets in machine learning. Each input or output is not an image or a sequence, but a set: an unordered collection of multiple objects, each object described by a feature vector. Their unordered nature makes them suitable for modeling a wide variety of data, ranging from objects in images to point clouds to graphs. Deep learning has recently shown great success on other types of structured data, so we aim to build the necessary structures for sets into deep neural networks. The first focus of this thesis is the learning of better set representations (sets as input). Existing approaches have bottlenecks that prevent them from properly modeling relations between objects within the set. To address this issue, we develop a variety of techniques for different scenarios and show that alleviating the bottleneck leads to consistent improvements across many experiments. The second focus of this thesis is the prediction of sets (sets as output). Current approaches do not take the unordered nature of sets into account properly. We determine that this results in a problem that causes discontinuity issues with many set prediction tasks and prevents them from learning some extremely simple datasets. To avoid this problem, we develop two models that properly take the structure of sets into account. Various experiments show that our set prediction techniques can significantly benefit over existing approaches.

==> chapters/learn-to-count/poster/results.py <==
from io import StringIO

import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn

mpl.rc('text', usetex=True)
plt.rc('font', family='sans-serif')
plt.rcParams['font.sans-serif'] = ['Fira Sans']
plt.figure(figsize=(5, 3))


data = """
"counting","number-pair",0.229314603272615
"counting","number-pair",0.23016363075023155
"counting","number-pair",0.23085828959555418
"counting","number-pair",0.2337912936091386
"counting","count-pair",0.2646026460264603
"counting","count-pair",0.26487264872648725
"counting","count-pair",0.26595265952659525
"counting","count-pair",0.26964269642696426
"counting","all-pair",0.3726036323888001
"counting","all-pair",0.3718994366434037
"counting","all-pair",0.37196249894896155
"counting","all-pair",0.3709850332128143
"baseline","number-pair",0.17567150355047853
"baseline","number-pair",0.1732787897499228
"baseline","number-pair",0.17250694658845322
"baseline","number-pair",0.17227539364001235
"baseline","count-pair",0.2025020250202502
"baseline","count-pair",0.1998919989199892
"baseline","count-pair",0.1994419944199442
"baseline","count-pair",0.1988119881198812
"baseline","all-pair",0.36355419154124274
"baseline","all-pair",0.3642583872866392
"baseline","all-pair",0.3645106365088708
"baseline","all-pair",0.3652673841755655
"nms","number-pair",0.171040444581661
"nms","number-pair",0.17165791911083667
"nms","number-pair",0.16988267983945662
"nms","number-pair",0.1697283112071627
"nms","count-pair",0.1979119791197912
"nms","count-pair",0.1980919809198092
"nms","count-pair",0.1965619656196562
"nms","count-pair",0.1962019620196202
"nms","all-pair",0.3627659127217691
"nms","all-pair",0.36643403682838643
"nms","all-pair",0.3634175565458673
"nms","all-pair",0.3648890103422181
"""
data2 = """
"counting","number",0.5162
"counting","all",0.6809
"baseline","number",0.4688
"baseline","all",0.6750
"Zhou et al.","number",0.4956
"Zhou et al.","all",0.6876
"Teney et al.","number",0.4421
"Teney et al.","all",0.6532
"""

df = pd.read_csv(StringIO(data), names=['Method', 'Type', 'Accuracy'])
df2 = pd.read_csv(StringIO(data2), names=['Method', 'Type', 'Accuracy'])

df['Method'] = df['Method'].replace('counting', 'Proposed').replace('nms', 'NMS').replace('baseline', 'Baseline')
df['Type'] = df['Type'].replace('(.*)-(.*)', '\\1', regex=True)
df2['Method'] = df2['Method'].replace('counting', 'Proposed').replace('nms', 'NMS').replace('baseline', 'Baseline')
df2['Type'] = df2['Type'].replace('(.*)-(.*)', '\\1', regex=True)

print(df)
print(df2)


palette = seaborn.color_palette()

plt.figure(figsize=(5, 5))
plt.subplot(2, 1, 1)
ax = seaborn.barplot(
    y='Type',
    x='Accuracy',
    hue='Method',
    data=df,
    order=['count', 'number', 'all'],
    palette=palette,
)
ax.set_ylabel('Question type')
plt.title('Single model on VQA v2 validation split')
plt.xlabel('Balanced pair accuracy')
plt.legend()

del palette[2]

plt.subplot(2, 1, 2)
ax = seaborn.barplot(
    y='Type',
    x='Accuracy',
    hue='Method',
    data=df2,
    order=['number', 'all'],
    palette=palette,
)
ax.set_ylabel('Question type')
plt.title('Single model on VQA v2 test-dev split')
plt.legend(prop={'size': 8})
plt.xlabel('VQA accuracy')

plt.subplots_adjust(left=0.15, right=0.995, bottom=0.09, top=0.94, hspace=0.4)
plt.savefig('results.pdf')


==> chapters/learn-to-permute/make-figure.py <==
import sys
import os
import itertools
import matplotlib.pyplot as plt
from PIL import Image

base_dir = sys.argv[1]


tasks = set()
models = set()
datasets = set()
tiles = set()
nums = set()
steps = set()
imgs = {}

for path in os.listdir(base_dir):
    full_path = os.path.join(base_dir, path)
    task, model, dataset, tile, num, step = path.split('-')
    step = step[4]
    tasks.add(task)
    models.add(model)
    datasets.add(dataset)
    tiles.add(tile)
    nums.add(num)
    steps.add(step)
    imgs[task, model, dataset, tile, num, step] = Image.open(full_path)


for task, model, dataset, t in itertools.product(tasks, models, datasets, tiles):
    plt.figure(figsize=(7, 4))
    for i, (s, n) in enumerate(itertools.product(sorted(steps), nums)):
        plt.subplot(len(steps), len(nums), i+1)
        try:
            img = imgs[task, model, dataset, t, n, s]
        except:
            break
        plt.imshow(img)
        plt.axis('off')
    else:
        plt.subplots_adjust(wspace=0.01, hspace=0.03, left=0, right=1, top=1, bottom=0)
        #plt.show()
        suffix = '' if t == '3' else f'-{t}'
        path = f'{task}-{model}-{dataset}{suffix}.pdf'
        print(path)
        plt.savefig(path)


==> chapters/learn-to-set/eval-box.sh <==
#!/bin/bash

python ../Object-Detection-Metrics/pascalvoc.py -gt ../winn/$1/groundtruths -det ../winn/$1/detections -t $2


==> scripts/relabel.sh <==
#!/bin/bash

sed -i "s/\(\\\\\(label\|autoref\){\)/\1count /g" chapters/learn-to-count/*.tex
sed -i "s/\(\\\\\(label\|autoref\){\)/\1perm /g" chapters/learn-to-permute/*.tex
sed -i "s/\(\\\\\(label\|autoref\){\)/\1fspool /g" chapters/learn-to-sortpool/*.tex
sed -i "s/\(\\\\\(label\|autoref\){\)/\1dspn /g" chapters/learn-to-set/*.tex

#sed -i "s/\(\\\\label{\)/\1count /g" chapters/learn-to-count/*.tex


==> src/fetch-arxiv.py <==
import arxiv
import re
import sys


def find(title):
    normalise = lambda text: ''.join([i if ord('A') <= ord(i) <= ord('z') else '' for i in text]).lower()

    results = arxiv.query(f'ti:{title}', max_results=20)
    # print('finding', title)
    for result in results:
        # print(result['title'])
        if normalise(title) == normalise(result['title']):
            arxiv_id = result['id']
            arxiv_id = arxiv_id.split('/')[-1].split('v')[0]
            return arxiv_id
    return None


for line in sys.stdin.readlines():
    print(line[:-1])

    match = re.search(r'.* title.*=.*?\{(.*)\}', line)
    if match:
        title = match.group(1).strip()
        title = title.replace('{', '').replace('}', '').replace(':', '')
        arxiv_id = find(title)
        if arxiv_id:
            print(f"eprint = {{ {arxiv_id} }},")
            print(f"eprinttype = {{ arxiv }},")
        else:
            print(r'% FAILED')

==> src/setlosses.py <==
import numpy as np
import scipy.optimize

output_range = range(0, 16)
n_points = 4
noise_scale = 0.2

# true points in [0.1, 0.9]
true_points = np.random.rand(n_points, 2) * 0.8 + 0.1
# predicted points are pertubed by a bit of noise
noise = noise_scale * np.random.randn(n_points, 2)
predicted_points = true_points + noise

# import matplotlib.pyplot as plt
# plt.plot(true_points[:, 0], true_points[:, 1], 'o')
# plt.plot(predicted_points[:, 0], predicted_points[:, 1], 'x')
# plt.show()

def tikz_points(points, prefix):
    for i, point in enumerate(true_points):
        x, y = point
        print(f'\\node ({prefix}{i}) [draw, circle] at ({x}, {y});')

    
tikz_points(true_points, prefix='true')
tikz_points(predicted_points, prefix='pred')

def chamfer_assignment(pred, true):
    pred = np.expand_dims(pred, axis=1)
    true = np.expand_dims(true, axis=0)
    distances = (pred - true)**2


chamfer_assignment(predicted_points, true_points)

